Two-loop Yang-Mills diagrams from superstring amplitudes

Starting from the superstring amplitude describing interactions among D-branes with a constant world-volume field strength, we present a detailed analysis of how the open string degeneration limits reproduce the corresponding field theory Feynman diagrams. A key ingredient in the string construction is represented by the twisted (Prym) super differentials, as their periods encode the information about the background field. We provide an efficient method to calculate perturbatively the determinant of the twisted period matrix in terms of sets of super-moduli appropriate to the degeneration limits. Using this result we show that there is a precise one-to-one correspondence between the degeneration of different factors in the superstring amplitudes and one-particle irreducible Feynman diagrams capturing the gauge theory effective action at the two-loop level.

==> Twisted_determinant_coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87983,       2526]
NotebookOptionsPosition[     86547,       2476]
NotebookOutlinePosition[     86972,       2492]
CellTagsIndexPosition[     86929,       2489]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"det", "(", 
    RowBox[{"Im", " ", 
     SubscriptBox["\[Tau]", "\[Epsilon]"]}], ")"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.631875277083395*^9, 3.6318753470840044`*^9}, {
  3.635572278972686*^9, 3.635572285852278*^9}, {3.6356033951794496`*^9, 
  3.635603395933953*^9}}],

Cell[TextData[{
 "This notebook accompanies the paper \[OpenCurlyDoubleQuote]Two-loop \
Yang-Mills diagrams from superstring amplitudes\[CloseCurlyDoubleQuote] by L. \
Magnea, S. Playle, R. Russo and S. Sciuto. It provides the coefficients for \
the series expansion of the supersymetric twisted derminant ",
 Cell[BoxData[
  FormBox[
   RowBox[{"det", "(", 
    RowBox[{"Im", " ", 
     SubscriptBox[
      StyleBox["\[Tau]",
       FontWeight->"Bold"], "\[Epsilon]"]}], ")"}], TraditionalForm]]],
 " computed in Appendix B.2. The formula is \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"det", "(", 
     RowBox[{"Im", " ", 
      SubscriptBox[
       StyleBox["\[Tau]",
        FontWeight->"Bold"], "\[Epsilon]"]}], ")"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"p", ",", "q", ",", 
         RowBox[{"r", "=", 
          RowBox[{"-", "2"}]}]}], "2"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", ",", "j", ",", 
          RowBox[{"n", "=", "0"}]}], "1"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["A", 
            RowBox[{"ijn", ";", "pqr"}]], "(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
              SubscriptBox["\[FinalSigma]", "1"]}]], 
            SuperscriptBox[
             SubscriptBox["k", "1"], 
             RowBox[{"1", "/", "2"}]]}], ")"}], "i"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
              SubscriptBox["\[FinalSigma]", "2"]}]], 
            SuperscriptBox[
             SubscriptBox["k", "2"], 
             RowBox[{"1", "/", "2"}]]}], ")"}], "j"], 
         SuperscriptBox[
          RowBox[{"(", "\[Theta]\[Phi]", ")"}], "n"], 
         RowBox[{"J", "[", 
          RowBox[{"p", ",", "q", ",", "r"}], "]"}]}]}]}]}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "\[LeftRightArrow]", 
       RowBox[{"-", "\[Epsilon]"}]}], ")"}], "+", 
     RowBox[{"O", "(", 
      SubscriptBox["k", "\[Mu]"], ")"}]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.631875358657713*^9, 3.631875370447565*^9}, {
  3.63187557503979*^9, 3.6318755763486595`*^9}, {3.631875641520054*^9, 
  3.631875690665783*^9}, {3.631876049794901*^9, 3.631876062680482*^9}, {
  3.631876111210795*^9, 3.6318762919691534`*^9}, {3.6318774076410227`*^9, 
  3.631877417384511*^9}, {3.6318827925295315`*^9, 3.6318828111809454`*^9}, {
  3.635572291485037*^9, 3.635572294500049*^9}, {3.635572477038891*^9, 
  3.6355724772970643`*^9}, {3.635603420960662*^9, 3.6356034875030746`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"ijn", ";", "pqr"}]], TraditionalForm]]],
 " "
}], "Subsection",
 CellChangeTimes->{{3.6318768684500017`*^9, 3.6318768823312445`*^9}, {
   3.6355724610732355`*^9, 3.6355724617777042`*^9}, 3.6355725017413797`*^9}],

Cell[TextData[{
 "The results in this notebook are expressed in the following way: for each \
value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", "j", ",", "n"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", we provide a list ",
 StyleBox["Apqr[i,j,n]", "Program",
  FontWeight->"Plain"],
 ". For each value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ",", "q", ",", "r"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"ijn", ";", "pqr"}]], "\[NotEqual]", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", we include an element in the list, which is itself a list of length 2, \
whose first entry is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"ijn", ";", "pqr"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and whose second entry is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"J", "[", 
    RowBox[{"p", ",", "q", ",", "r"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". The non-zero coefficients are given, then, as follows:"
}], "Text",
 CellChangeTimes->{{3.6318763642863035`*^9, 3.6318763939820786`*^9}, {
   3.6318764534726963`*^9, 3.631876472216173*^9}, {3.631876603877842*^9, 
   3.6318768360044007`*^9}, {3.6318769423362017`*^9, 3.631876945357213*^9}, 
   3.6318772430684376`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "1"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["u", 
             SubscriptBox["\[Epsilon]", "2"]]}], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Epsilon]", "1"], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"1", ",", "0", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Apqr", "[", 
     RowBox[{"0", ",", "1", ",", "0"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Apqr", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], "=", 
     RowBox[{"{", "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"0", ",", "0", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]]}], " ", 
       SubsuperscriptBox["k", "1", 
        RowBox[{"-", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["u", 
           SubscriptBox["\[Epsilon]", "2"]], " ", 
          SubsuperscriptBox["k", "1", 
           SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
       SubsuperscriptBox["k", "2", 
        RowBox[{"-", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["u", 
           SubscriptBox["\[Epsilon]", "1"]], " ", 
          SubsuperscriptBox["k", "2", 
           SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
       SubscriptBox["\[Epsilon]", "2"]}], ",", 
      RowBox[{"J", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"1", ",", "0", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["k", "1", 
          RowBox[{"-", 
           FractionBox[
            SubscriptBox["\[Epsilon]", "1"], "2"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["u", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["u", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SubscriptBox["\[Epsilon]", "1"], "-", 
           SubscriptBox["\[Epsilon]", "2"]}]]}], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["u", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "2"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"0", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["k", "1", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
          SubsuperscriptBox["k", "2", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "1", 
              SubscriptBox["\[Epsilon]", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["u", 
                 RowBox[{"-", 
                  SubscriptBox["\[Epsilon]", "1"]}]]}], "+", 
               RowBox[{"u", " ", 
                SubsuperscriptBox["k", "2", 
                 SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Epsilon]", "1"]}], "-", 
               SubscriptBox["\[Epsilon]", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "u"}], "+", 
               RowBox[{
                SuperscriptBox["u", 
                 SubscriptBox["\[Epsilon]", "1"]], " ", 
                SubsuperscriptBox["k", "2", 
                 SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "u"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "u"}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{"u", " ", 
           SubscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", 
             SubscriptBox["\[Epsilon]", "1"], "-", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Epsilon]", "1"]}], "-", 
                SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", "u", " ", 
              SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
          SubsuperscriptBox["k", "1", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
          SubsuperscriptBox["k", "2", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "1", 
              SubscriptBox["\[Epsilon]", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["u", 
                RowBox[{"-", 
                 SubscriptBox["\[Epsilon]", "1"]}]], "-", 
               RowBox[{"u", " ", 
                SubsuperscriptBox["k", "2", 
                 SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", 
              RowBox[{
               RowBox[{"-", 
                SubscriptBox["\[Epsilon]", "1"]}], "-", 
               SubscriptBox["\[Epsilon]", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{"u", "-", 
               RowBox[{
                SuperscriptBox["u", 
                 SubscriptBox["\[Epsilon]", "1"]], " ", 
                SubsuperscriptBox["k", "2", 
                 SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "u"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{"3", " ", "u", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                SubscriptBox["\[Epsilon]", "2"]}]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "u"}]}], ")"}], " ", 
                 SuperscriptBox["u", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]]}], "+", 
          SubscriptBox["\[Epsilon]", "1"], "+", 
          RowBox[{"u", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          SubscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"u", " ", 
           SubscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubscriptBox["\[Epsilon]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Epsilon]", "1"]}], "-", 
                SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "u"}]}], ")"}], " ", 
              SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Apqr", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "1"], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "u"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "u"}]}], ")"}], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{"u", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
           SuperscriptBox["u", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Epsilon]", "1"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "2", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Epsilon]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "u"}], ")"}], " ", 
              SuperscriptBox["u", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "u"}]}], ")"}], " ", 
                 SuperscriptBox["u", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["u", 
             SubscriptBox["\[Epsilon]", "2"]], " ", 
            SubsuperscriptBox["k", "1", 
             SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "u"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "u"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "1"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"u", " ", 
              SubscriptBox["k", "2"]}], ")"}], 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]], " ", 
              SubsuperscriptBox["k", "1", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "+", 
            SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "1"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "2", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "u"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "u"}]}], ")"}], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "1"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"u", " ", 
                 SubscriptBox["k", "2"]}], ")"}], 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "u", "-", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}]}], ")"}], 
           " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["u", 
             SubscriptBox["\[Epsilon]", "2"]], " ", 
            SubsuperscriptBox["k", "1", 
             SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "1"]}], "2"]}]], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["\[Epsilon]", "2"]}], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
           SuperscriptBox["u", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Epsilon]", "1"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "2", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Epsilon]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               SubscriptBox["\[Epsilon]", "2"]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Epsilon]", "1"]}]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "-", 
             RowBox[{
              SuperscriptBox["u", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "1"]}]], " ", 
              SubsuperscriptBox["k", "2", 
               RowBox[{"3", " ", 
                SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
             RowBox[{
              SuperscriptBox["u", 
               SubscriptBox["\[Epsilon]", "2"]], " ", 
              SubsuperscriptBox["k", "1", 
               SubscriptBox["\[Epsilon]", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "u"}]}], ")"}], " ", 
                 SuperscriptBox["u", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"2", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["u", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "u"}]}], ")"}], " ", 
                 SubsuperscriptBox["k", "2", 
                  RowBox[{"3", " ", 
                   SubscriptBox["\[Epsilon]", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", " ", 
                    SubscriptBox["k", "1"]}], ")"}], 
                  SubscriptBox["\[Epsilon]", "1"]], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"u", " ", 
                    SubscriptBox["k", "2"]}], ")"}], 
                  SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "u"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "1"]}], "-", 
             SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "u"}], ")"}], " ", 
           SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", 
        SuperscriptBox["u", 
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "2"]}]], " ", 
        SubsuperscriptBox["k", "1", 
         RowBox[{"-", 
          FractionBox[
           SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["u", 
            SubscriptBox["\[Epsilon]", "2"]], " ", 
           SubsuperscriptBox["k", "1", 
            SubscriptBox["\[Epsilon]", "1"]]}]}], ")"}], " ", 
        SubsuperscriptBox["k", "2", 
         FractionBox[
          SubscriptBox["\[Epsilon]", "2"], "2"]], " ", 
        SubscriptBox["\[Epsilon]", "1"]}], ",", 
       RowBox[{"J", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.631874854310898*^9, 3.631874869143772*^9}, {
  3.6318749079466076`*^9, 3.631874909554682*^9}, {3.6318750043127766`*^9, 
  3.631875014783746*^9}, {3.631875149724592*^9, 3.631875174362998*^9}, {
  3.6318754647043223`*^9, 3.6318755447446165`*^9}, {3.6318759659170513`*^9, 
  3.6318760019830694`*^9}, {3.6318763849820848`*^9, 3.6318764458686295`*^9}, {
  3.6318764767922153`*^9, 3.631876489469658*^9}, {3.6318765729132195`*^9, 
  3.6318765730102825`*^9}, {3.6318767042046375`*^9, 3.6318767048100414`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Summing the coefficients", "Subsection",
 CellChangeTimes->{{3.631876899648779*^9, 3.631876908886925*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Summing over ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ",", "q", ",", "r"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6318775590338273`*^9, 3.6318775660274796`*^9}}],

Cell[TextData[{
 "Given a list ",
 StyleBox["Apqr[i,j,n]", "Program"],
 ", we can sum the list over ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", ",", "q", ",", "r"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to get ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", ",", "q", ",", 
      RowBox[{"r", "=", 
       RowBox[{"-", "2"}]}]}], "2"], 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{"ijn", ";", "pqr"}]], 
     RowBox[{"J", "[", 
      RowBox[{"p", ",", "q", ",", "r"}], "]"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " with the ",
 StyleBox["SumCoefficientsPQR", "Program"],
 " function"
}], "Text",
 CellChangeTimes->{{3.6318769245553627`*^9, 3.6318769322855053`*^9}, {
   3.6318769871170187`*^9, 3.6318770923360786`*^9}, {3.6318772654853687`*^9, 
   3.6318772654853687`*^9}, {3.631877343086034*^9, 3.631877357586694*^9}, 
   3.6318773891717215`*^9, {3.631877475630295*^9, 3.631877475768383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SumCoefficientsPQR", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "index", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "\[LeftDoubleBracket]", 
        RowBox[{"index", ",", "1"}], "\[RightDoubleBracket]"}], 
       RowBox[{"x", "\[LeftDoubleBracket]", 
        RowBox[{"index", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"index", ",", "1", ",", 
        RowBox[{"x", "//", "Length"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6318757324145794`*^9, 3.6318757487454505`*^9}, {
  3.631875787372168*^9, 3.6318759078814077`*^9}, {3.6318760318739786`*^9, 
  3.631876041456354*^9}, {3.631876513375574*^9, 3.631876543688758*^9}, {
  3.6318765871096706`*^9, 3.6318765911723804`*^9}, {3.631877474820755*^9, 
  3.631877474971855*^9}}],

Cell[TextData[{
 "giving, for example, the sum of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"000", ";", "pqr"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " coefficients as ",
 StyleBox["Apqr[0,0,0]//SumCoefficientsPQR", "Program"]
}], "Text",
 CellChangeTimes->{{3.631877391955577*^9, 3.631877399952901*^9}, {
   3.6318774325736213`*^9, 3.6318774486323185`*^9}, 3.631877493702324*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Apqr", "[", 
   RowBox[{"0", ",", "0", ",", "0"}], "]"}], "//", 
  "SumCoefficientsPQR"}]], "Input",
 CellChangeTimes->{{3.6318775011873064`*^9, 3.631877501192313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u", 
    RowBox[{"1", "-", 
     SubscriptBox["\[Epsilon]", "1"], "-", 
     SubscriptBox["\[Epsilon]", "2"]}]], " ", 
   RowBox[{"J", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], " ", 
   SubsuperscriptBox["k", "1", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
   SubsuperscriptBox["k", "2", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["u", 
       SubscriptBox["\[Epsilon]", "1"]], " ", 
      SubsuperscriptBox["k", "2", 
       SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["u", 
    RowBox[{"-", 
     SubscriptBox["\[Epsilon]", "1"]}]], " ", 
   RowBox[{"J", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], " ", 
   SubsuperscriptBox["k", "1", 
    FractionBox[
     SubscriptBox["\[Epsilon]", "1"], "2"]], " ", 
   SubsuperscriptBox["k", "2", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["u", 
       SubscriptBox["\[Epsilon]", "1"]], " ", 
      SubsuperscriptBox["k", "2", 
       SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["\[Epsilon]", "1"]}], "-", 
     SubscriptBox["\[Epsilon]", "2"]}]], " ", 
   RowBox[{"J", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], " ", 
   SubsuperscriptBox["k", "1", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Epsilon]", "1"], "2"]}]], " ", 
   SubsuperscriptBox["k", "2", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[Epsilon]", "2"], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u", 
        SubscriptBox["\[Epsilon]", "2"]]}], " ", 
      SubsuperscriptBox["k", "1", 
       SubscriptBox["\[Epsilon]", "1"]]}], "+", 
     RowBox[{
      SuperscriptBox["u", 
       SubscriptBox["\[Epsilon]", "1"]], " ", 
      SubsuperscriptBox["k", "2", 
       SubscriptBox["\[Epsilon]", "2"]]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", " ", 
            SubscriptBox["k", "1"]}], ")"}], 
          SubscriptBox["\[Epsilon]", "1"]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", " ", 
            SubscriptBox["k", "2"]}], ")"}], 
          SubscriptBox["\[Epsilon]", "2"]]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.631877502589239*^9, 3.6355723086915207`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summing over all indices", "Subsubsection",
 CellChangeTimes->{{3.6318775697249455`*^9, 3.631877584114524*^9}, {
  3.631882913106811*^9, 3.6318829196081467`*^9}}],

Cell[TextData[{
 "Executing ",
 StyleBox["SumAllTerms", "Program"],
 " evaluates the sum ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", ",", "q", ",", 
      RowBox[{"r", "=", 
       RowBox[{"-", "2"}]}]}], "2"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", ",", "j", ",", 
       RowBox[{"n", "=", "0"}]}], "1"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"ijn", ";", "pqr"}]], "(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
           SubscriptBox["\[FinalSigma]", "1"]}]], 
         SuperscriptBox[
          SubscriptBox["k", "1"], 
          RowBox[{"1", "/", "2"}]]}], ")"}], "i"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
           SubscriptBox["\[FinalSigma]", "2"]}]], 
         SuperscriptBox[
          SubscriptBox["k", "2"], 
          RowBox[{"1", "/", "2"}]]}], ")"}], "j"], 
      SuperscriptBox[
       RowBox[{"(", "\[Theta]\[Phi]", ")"}], "n"], 
      RowBox[{"J", "[", 
       RowBox[{"p", ",", "q", ",", "r"}], "]"}]}]}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.631882675049306*^9, 3.631882735108297*^9}, 
   3.6318827777466855`*^9}],

Cell[BoxData[
 RowBox[{"SumAllTerms", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SumCoefficientsPQR", "[", 
        RowBox[{"Apqr", "[", 
         RowBox[{"i", ",", "j", ",", "n"}], "]"}], "]"}], 
       "\[IndentingNewLine]", 
       SuperscriptBox[
        RowBox[{"(", "Exp\[ImaginaryI]\[Pi]\[FinalSigma]1Sqrtk1", ")"}], "i"], 
       SuperscriptBox[
        RowBox[{"(", "Exp\[ImaginaryI]\[Pi]\[FinalSigma]2Sqrtk2", ")"}], "j"], 
       SuperscriptBox[
        RowBox[{"(", "\[Theta]\[Phi]", ")"}], "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.63188216504572*^9, 3.6318821836991405`*^9}, {
  3.631882284922538*^9, 3.631882472818648*^9}, {3.631882552018387*^9, 
  3.63188262755968*^9}, {3.631882756110282*^9, 3.6318827659338217`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Writing the special functions explicitly", "Subsection",
 CellChangeTimes->{{3.6318828786848927`*^9, 3.6318829070427732`*^9}}],

Cell[TextData[{
 "To replace the factors ",
 StyleBox["J[p,q,r]", "Program"],
 " with their expressions in terms of \[CapitalGamma] functions and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{"x","y","z","u"},
    "Hypergeometric2F1"], TraditionalForm]],
  CellChangeTimes->{3.6318832425111456`*^9}],
 " hypergeometric functions, we apply the function ",
 StyleBox["ExpandFunctions", "Program"],
 ".\n\nIt can be applied either to the objects ",
 StyleBox["Apqr[i,j,n]", "Program"],
 " or to ",
 StyleBox["SumAllTerms", "Program"],
 "."
}], "Text",
 CellChangeTimes->{{3.631883019538682*^9, 3.631883066025631*^9}, {
  3.6318830994398813`*^9, 3.6318831826062613`*^9}, {3.6318832494557667`*^9, 
  3.6318833558336053`*^9}, {3.631883430450287*^9, 3.6318834622394543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ExpandFunctions", "[", "x_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{"{", 
      RowBox[{"J", "\[Rule]", "JExpand"}], "}"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JExpand", "[", 
    RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "p", "-", 
      SubscriptBox["\[Epsilon]", "1"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "r", "-", 
      SubscriptBox["\[Epsilon]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "p", "-", "r", "+", 
      SubscriptBox["\[Epsilon]", "1"], "+", 
      SubscriptBox["\[Epsilon]", "2"]}], "]"}], " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "+", "r"}], "\[Equal]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "1"]}], "-", 
          SubscriptBox["\[Epsilon]", "2"]}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"2", "-", 
             SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ",", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "2"]}], "-", "q"}], ",", 
            RowBox[{"3", "-", 
             SubscriptBox["\[Epsilon]", "1"], "-", 
             SubscriptBox["\[Epsilon]", "2"], "+", "p", "+", "r"}], ",", 
            "u"}], "]"}], "-", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ",", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Epsilon]", "2"]}], "-", "q"}], ",", 
            RowBox[{"3", "-", 
             SubscriptBox["\[Epsilon]", "1"], "-", 
             SubscriptBox["\[Epsilon]", "2"], "+", "p", "+", "r"}], ",", 
            "u"}], "]"}]}], ")"}]}], "+", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ",", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Epsilon]", "2"]}], "-", "q"}], ",", 
         RowBox[{"3", "-", 
          SubscriptBox["\[Epsilon]", "1"], "-", 
          SubscriptBox["\[Epsilon]", "2"], "+", "p", "+", "r"}], ",", "u"}], 
        "]"}]}], ",", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ",", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Epsilon]", "1"], "+", "p"}], ",", 
        RowBox[{"2", "-", 
         SubscriptBox["\[Epsilon]", "1"], "-", 
         SubscriptBox["\[Epsilon]", "2"], "+", "p", "+", "r"}], ",", "u"}], 
       "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.631882965236521*^9, 3.6318830049859915`*^9}, 
   3.6318831882230034`*^9, 3.6318832292943444`*^9, 3.6355723167799196`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["The complete expression", "Subsection",
 CellChangeTimes->{{3.6318839704028187`*^9, 3.631883976951167*^9}}],

Cell[TextData[{
 "The complete expression for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"det", "(", 
    RowBox[{"Im", " ", 
     SubscriptBox[
      StyleBox["\[Tau]",
       FontWeight->"Bold"], "\[Epsilon]"]}], ")"}], TraditionalForm]]],
 " is given, then, by ",
 StyleBox["dettaueps.", "Program"]
}], "Text",
 CellChangeTimes->{{3.631883983547569*^9, 3.6318840124357977`*^9}, {
  3.6318841633422813`*^9, 3.6318841700657578`*^9}, {3.635572353743594*^9, 
  3.6355723540177755`*^9}}],

Cell[BoxData[{
 RowBox[{"dettaueps", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"]}]], "SumAllTerms"}], "//", 
    "ExpandFunctions"}], "//", "SymmetrizeEpsilon"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymmetrizeEpsilon", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "+", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[Rule]", 
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ",", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[Rule]", 
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "2"]}]}]}], "}"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.631884022814705*^9, 3.631884130267254*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{704, 801},
WindowMargins->{{Automatic, -1440}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (September 9, 2014)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 358, 10, 65, "Section"],
Cell[941, 34, 2843, 72, 156, "Text"],
Cell[CellGroupData[{
Cell[3809, 110, 310, 9, 36, "Subsection"],
Cell[4122, 121, 1373, 40, 97, "Text"],
Cell[5498, 163, 66673, 1870, 2216, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[72208, 2038, 112, 1, 31, "Subsection"],
Cell[CellGroupData[{
Cell[72345, 2043, 240, 7, 30, "Subsubsection"],
Cell[72588, 2052, 986, 29, 57, "Text"],
Cell[73577, 2083, 896, 20, 61, "Input"],
Cell[74476, 2105, 423, 11, 55, "Text"],
Cell[CellGroupData[{
Cell[74924, 2120, 203, 5, 40, "Input"],
Cell[75130, 2127, 2961, 98, 121, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78140, 2231, 168, 2, 30, "Subsubsection"],
Cell[78311, 2235, 1388, 42, 56, "Text"],
Cell[79702, 2279, 1170, 28, 129, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80921, 2313, 132, 1, 31, "Subsection"],
Cell[81056, 2316, 767, 19, 90, "Text"],
Cell[81826, 2337, 3248, 87, 234, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[85111, 2429, 113, 1, 31, "Subsection"],
Cell[85227, 2432, 482, 14, 31, "Text"],
Cell[85712, 2448, 807, 24, 79, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

